Farthest-cell triplet entropy: high-dimensional shell limits and hyperbolic curvature amplification

We introduce farthest-cell triplet entropy, the conditional Shannon entropy of the farthest-prototype label given three random prototypes. For independent queries and prototypes, its estimator records only the farthest label, not coordinates or numerical distances. The statistic is bounded by $\log 3$, is invariant under common strictly increasing transformations of the dissimilarities, and has an exact mutual-information interpretation. In high-dimensional isotropic radial models $X_d=R_dU_d$, the Euclidean ordering reduces to scores $\lambda_d\xi_{i,d}-Z_i$, where $\lambda_d=\sqrt d\,\operatorname{sd}(R_d)/\mathbb{E} R_d$ and the $Z_i$ are independent standard Gaussian variables. This gives angular-dominated, intermediate, and radial-dominated entropy limits $\log 3$, $H_{\infty}(\lambda;F)$, and $0$. In hyperbolic space of curvature $-\kappa_d^2$, the same master curve appears at $\lambda_{d,\mathbb H}=\sqrt d\,\tau_d A(s_d)$, where $\tau_d=\operatorname{sd}(R_d)/\mathbb{E} R_d$, $s_d=\kappa_d\mathbb{E} R_d$, and $A(s)=s\coth s$. With a calibrated radial law and $\tau_d$, and a monotone operating interval, entropy inversion identifies the scale-invariant target $s_d^2$; absolute curvature requires an external length unit. CPU simulations give Euclidean and hyperbolic master-curve RMSEs of $0.0164$ and $0.0209$. Inversion from observed synthetic latent coordinates has a median relative error in $\kappa$ of $6.6\%$, while angular anisotropy increases this error to $68.9\%$. Thus the entropy statistic is comparison-based, whereas curvature recovery remains model-calibrated, is not graph-only, and is not robust to anisotropy.

==> anc/README.txt <==
Reproduction files for "Farthest-cell triplet entropy"

The notebook uses fixed random seeds and a CPU-only workflow. It regenerates
the three manuscript figures, all CSV tables, and reproduction_summary.json.

From the extracted submission root:

  python -m pip install -r anc/requirements.txt
  jupyter lab anc/preview.ipynb

The notebook can also be opened from inside anc/. It detects the submission
root automatically and writes regenerated figures and tables to paper_outputs/.

The data/ directory contains the archived numerical outputs used for the
manuscript. Exact package versions from the validation run are recorded in
data/reproduction_summary.json.



==> anc/data/anisotropy_stress.csv <==
severity,kappa_hat,kappa_rel_error,angular_eigenvalue_cv,H_raw,H_mm,se_mc,M,N
0.0,2.2226269938458594,0.010284997202663272,0.2855536182864027,0.44009955483406304,0.4411807236652319,0.019362543600048087,220,700
0.2,1.8607454165528408,0.15420662883961792,0.7624919043043952,0.5000064154096562,0.5011557660590069,0.018855704334407343,220,700
0.4,1.2602396620556469,0.427163789974706,1.242204475948325,0.6170336767740586,0.6183064040467857,0.019225612279013846,220,700
0.6,1.1694004434363792,0.46845434389255497,1.5498639902576499,0.6359816261509885,0.6372615215317143,0.01704243594015325,220,700
0.8,0.8187702518737646,0.6278317036937433,1.7447009220475005,0.7030372966119781,0.7043230108976923,0.016524536702722165,220,700
1.0,0.6850693815875833,0.6886048265510986,1.8720660537470442,0.7253294266007019,0.726683322704598,0.01672785217382623,220,700


==> anc/data/dimensionless_gauge_checks.csv <==
scale_c,tau,s,chi,lambda_hyper
0.25,0.12352941176470589,2.21,4.8841,1.9374770717003547
0.5,0.12352941176470589,2.21,4.8841,1.9374770717003547
1.0,0.12352941176470589,2.21,4.8841,1.9374770717003547
2.0,0.12352941176470589,2.21,4.8841,1.9374770717003547
5.0,0.12352941176470589,2.21,4.8841,1.9374770717003547


==> anc/data/empirical_radial_master_curve.csv <==
lambda,Hinf,se_Hinf,Hinf_mono
0.0,1.0986122886681093,1.6550687436018294e-18,1.0986122886681093
0.14285714285714285,1.0877745405421737,7.052660938208312e-05,1.0877745405421737
0.2857142857142857,1.0568300313696242,0.00026680211183434464,1.0568300313696242
0.42857142857142855,1.010012661110862,0.0005484147758537726,1.010012661110862
0.5714285714285714,0.9529103703982023,0.0008656954115652063,0.9529103703982023
0.7142857142857142,0.8910054378510607,0.0011759566468281268,0.8910054378510607
0.8571428571428571,0.8286778620757153,0.0014520103115108604,0.8286778620757153
1.0,0.7688605944625627,0.0016821237964008513,0.7688605944625627
1.1428571428571428,0.7131825009013762,0.0018653714125478138,0.7131825009013762
1.2857142857142856,0.6623209473786731,0.00200650783866261,0.6623209473786731
1.4285714285714284,0.6163574112793436,0.002112327458533686,0.6163574112793436
1.5714285714285714,0.575047359647508,0.0021896725788201348,0.575047359647508
1.7142857142857142,0.5379953556398492,0.002244573876871526,0.5379953556398492
1.857142857142857,0.504757422113662,0.0022820067453516975,0.504757422113662
2.0,0.4748958120680212,0.0023059308868718007,0.4748958120680212
2.142857142857143,0.448005233901396,0.002319435768310137,0.448005233901396
2.2857142857142856,0.42372295915695474,0.0023249076803310794,0.42372295915695474
2.4285714285714284,0.40173037844449816,0.0023241829368418772,0.40173037844449816
2.571428571428571,0.38175041049906544,0.002318675471234018,0.38175041049906544
2.714285714285714,0.36354321524549543,0.002309477795241927,0.36354321524549543
2.8571428571428568,0.3469014960052302,0.0022974385369310658,0.3469014960052302
3.0,0.33164600827575763,0.0022832209669313036,0.33164600827575763
3.142857142857143,0.31762152888100303,0.0022673467763227504,0.31762152888100303
3.2857142857142856,0.3046933534578449,0.0022502287284198,0.3046933534578449
3.4285714285714284,0.2927443033073308,0.002232195061439634,0.2927443033073308
3.571428571428571,0.2816721877588338,0.002213507834714913,0.2816721877588338
3.714285714285714,0.27138765901844664,0.0021943768440412423,0.27138765901844664
3.8571428571428568,0.26181239892885044,0.002174970288902009,0.26181239892885044
4.0,0.2528775840192652,0.0021554230421343165,0.2528775840192652
4.142857142857142,0.24452258325025783,0.002135843130733475,0.24452258325025783
4.285714285714286,0.23669385045014452,0.002116316864212445,0.23669385045014452
4.428571428571428,0.22934398003771553,0.0020969129260016797,0.22934398003771553
4.571428571428571,0.2224309001215967,0.0020776856590660727,0.2224309001215967
4.714285714285714,0.21591718154866316,0.0020586777180416848,0.21591718154866316
4.857142857142857,0.20976944510072856,0.002039922218658726,0.20976944510072856
5.0,0.20395785197566588,0.0020214444853859106,0.20395785197566588
5.5,0.18590208650531104,0.0019591891405419033,0.18590208650531104
6.043478260869565,0.1695447765645511,0.0018960455556908036,0.1695447765645511
6.586956521739131,0.15579870906329008,0.0018376007972720097,0.15579870906329008
7.130434782608695,0.14408562016922352,0.0017835943229964775,0.14408562016922352
7.673913043478261,0.1339873904983463,0.0017336701373448372,0.1339873904983463
8.217391304347826,0.12519410786866716,0.0016874533977477067,0.12519410786866716
8.76086956521739,0.11747091326464865,0.001644585379599929,0.11747091326464865
9.304347826086957,0.11063630654541226,0.0016047374115745754,0.11063630654541226
9.847826086956522,0.10454761776619681,0.0015676145267189696,0.10454761776619681
10.391304347826086,0.09909105148752893,0.0015329544384889138,0.09909105148752893
10.934782608695652,0.0941747038021131,0.001500524680379295,0.0941747038021131
11.478260869565217,0.08972354886678507,0.00147011925919396,0.08972354886678507
12.021739130434781,0.08567575845709441,0.0014415554023704431,0.08567575845709441
12.565217391304348,0.08197994576979681,0.0014146706084544084,0.08197994576979681
13.108695652173912,0.07859306663263861,0.0013893200482351078,0.07859306663263861
13.652173913043478,0.0754787999350887,0.0013653743037611587,0.0754787999350887
14.195652173913043,0.07260628485276954,0.0013427174151025656,0.07260628485276954
14.739130434782608,0.0699491281228495,0.0013212452021863727,0.0699491281228495
15.282608695652174,0.06748461815016953,0.0013008638298937102,0.06748461815016953
15.826086956521738,0.06519309882915614,0.0012814885855171772,0.06519309882915614
16.369565217391305,0.06305746742773219,0.0012630428384496327,0.06305746742773219
16.913043478260867,0.06106276930110226,0.0012454571531860547,0.06106276930110226
17.456521739130434,0.05919586852902542,0.0012286685287846205,0.05919586852902542
18.0,0.05744517838103241,0.001212619740896245,0.05744517838103241


==> anc/data/euclidean_finite_d.csv <==
d,lambda,H_raw,H_mm,se_mc,M,N,Hinf,abs_error,clamp_rate
32,0.0,1.09295882772984,1.0941312359277813,0.0018449113121638274,220,700,1.0986122886681093,0.004481052740328062,0.0
32,0.5,0.975035054538572,0.9764602743742335,0.00741982697250494,220,700,0.9855840381740473,0.009123763799813722,0.0
32,1.0,0.7781950316124039,0.7795766935572194,0.01484401453553177,220,700,0.7812903026429502,0.0017136090857308162,0.0
32,2.0,0.48049165825602863,0.4817124374768079,0.019760660194861,220,700,0.4941781645401815,0.012465727063373566,0.004222222222222222
32,3.0,0.37483655732363713,0.37594045342753335,0.018358962011596126,220,700,0.34872623869790303,0.027214214729630315,0.033777777777777775
96,0.0,1.0961457869512508,1.0972089411959196,0.00016263988630525611,220,700,1.0986122886681093,0.001403347472189731,0.0
96,0.5,0.9613361290902741,0.962761453765599,0.007879875689381827,220,700,0.9855840381740473,0.02282258440844831,0.0
96,1.0,0.7612645660863339,0.7626704102421781,0.015524853532311839,220,700,0.7812903026429502,0.01861989240077211,0.0
96,2.0,0.5052592918289974,0.5064670840367897,0.01962440338043315,220,700,0.4941781645401815,0.012288919496608264,0.0
96,3.0,0.3202471297604177,0.3212146622279501,0.01821401876647678,220,700,0.34872623869790303,0.027511576469952947,0.00022222222222222223
256,0.0,1.095009131208919,1.0960151330557482,0.0018408004279557172,220,700,1.0986122886681093,0.0025971556123611794,0.0
256,0.5,0.9682964944750978,0.9697197498178799,0.008332008042567106,220,700,0.9855840381740473,0.015864288356167378,0.0
256,1.0,0.8074972373948741,0.8089129484841705,0.015452412650723106,220,700,0.7812903026429502,0.027622645841220317,0.0
256,2.0,0.4779255925758671,0.4790944237446983,0.020895397706344604,220,700,0.4941781645401815,0.015083740795483191,0.0
256,3.0,0.34491677136134263,0.3458128752574466,0.019898481485864268,220,700,0.34872623869790303,0.0029133634404564512,0.0


==> anc/data/gaussian_master_curve.csv <==
lambda,Hinf,se_Hinf,Hinf_mono
0.0,1.0986122886681093,1.6550687436018294e-18,1.0986122886681093
0.125,1.0904099946853787,6.06500506298107e-05,1.0904099946853787
0.25,1.0668381671264884,0.00022907882611981735,1.0668381671264884
0.375,1.0306666270366724,0.0004718091868712946,1.0306666270366724
0.5,0.9855840381740473,0.0007497214046804054,0.9855840381740473
0.625,0.935326965667812,0.0010297445701026367,0.935326965667812
0.75,0.883077008323104,0.0012897546888457057,0.883077008323104
0.875,0.8312071672170714,0.0015181126049476847,0.8312071672170714
1.0,0.7812903026429502,0.0017109270408459552,0.7812903026429502
1.125,0.7342409743662148,0.0018691057767678788,0.7342409743662148
1.25,0.6904931639023874,0.0019960246897841737,0.6904931639023874
1.375,0.6501612112005349,0.0020959793322739635,0.6501612112005349
1.5,0.6131643794644299,0.0021733027847259893,0.6131643794644299
1.625,0.5793139997613426,0.0022319452090293246,0.5793139997613426
1.75,0.5483700773732156,0.0022753248997348934,0.5483700773732156
1.875,0.5200759222338067,0.002306316536369294,0.5200759222338067
2.0,0.4941781645401815,0.0023272983185565004,0.4941781645401815
2.125,0.4704375304390038,0.0023402185545236907,0.4704375304390038
2.25,0.44863396952729423,0.002346663954952272,0.44863396952729423
2.375,0.4285684270514523,0.002347922334162906,0.4285684270514523
2.5,0.41006269602848566,0.0023450371133489634,0.41006269602848566
2.625,0.3929582389520544,0.0023388531593029655,0.3929582389520544
2.75,0.3771145225673734,0.002330054519515267,0.3771145225673734
2.875,0.36240718809674954,0.0023191950853021334,0.36240718809674954
3.0,0.34872623869790303,0.002306723354699038,0.34872623869790303
3.125,0.33597433849978875,0.0022930024083177834,0.33597433849978875
3.25,0.32406526522242357,0.002278326054199791,0.32406526522242357
3.375,0.31292252862528175,0.002262931913886415,0.31292252862528175
3.5,0.3024781511995804,0.0022470120536667256,0.3024781511995804
3.625,0.2926715998830165,0.0022307216294903285,0.2926715998830165
3.75,0.28344885450875645,0.0022141859125529998,0.28344885450875645
3.875,0.2747615980360728,0.0021975059887801695,0.2747615980360728
4.0,0.2665665141191753,0.002180763371355101,0.2665665141191753
4.25,0.25150103269504204,0.0021473398621068883,0.25150103269504204
4.673913043478261,0.22937805588952193,0.0020916777499549507,0.22937805588952193
5.0978260869565215,0.21072247693903995,0.0020381258272538765,0.21072247693903995
5.521739130434783,0.19480051038531115,0.001987139812106161,0.19480051038531115
5.945652173913043,0.18106729029209984,0.0019388601115099561,0.18106729029209984
6.369565217391305,0.16911091435528458,0.001893264400580055,0.16911091435528458
6.793478260869565,0.15861492045565875,0.0018502490580399383,0.15861492045565875
7.217391304347826,0.14933254521874434,0.0018096731639445393,0.14933254521874434
7.641304347826087,0.14106875734992433,0.0017713819454775925,0.14106875734992433
8.065217391304348,0.13366752514622648,0.0017352188804707935,0.13366752514622648
8.48913043478261,0.1270026524728734,0.0017010316970607407,0.1270026524728734
8.91304347826087,0.12097107467828573,0.0016686752235716574,0.12097107467828573
9.33695652173913,0.1154878729400276,0.0016380126832555187,0.1154878729400276
9.76086956521739,0.11048250900257994,0.0016089162409372996,0.11048250900257994
10.184782608695652,0.10589594295352313,0.0015812671789468395,0.10589594295352313
10.608695652173914,0.10167840211672621,0.0015549558632978373,0.10167840211672621
11.032608695652174,0.09778763832631467,0.0015298815631032067,0.09778763832631467
11.456521739130434,0.09418755667503323,0.001505952149026967,0.09418755667503323
11.880434782608695,0.09084712978989491,0.0014830836875131404,0.09084712978989491
12.304347826086957,0.08773953319201429,0.0014611999492390403,0.08773953319201429
12.728260869565217,0.0848414527114437,0.0014402318541296795,0.0848414527114437
13.152173913043478,0.08213252630547413,0.0014201168776357216,0.08213252630547413
13.576086956521738,0.0795948912205144,0.0014007984427453998,0.0795948912205144
14.0,0.07721281402028599,0.0013822253196186993,0.07721281402028599


==> anc/data/hyperbolic_amplification.csv <==
kappa,lambda_eff,H_raw,H_mm,se_mc,M,N,Hinf,abs_error
0.05,1.000833194477505,0.7968497376728939,0.7982556467200923,0.014572557801406852,220,700,0.7809766927190261,0.01727895400106616
0.2,1.0132979126878945,0.7690421700000396,0.7704545076623772,0.015403999842851875,220,700,0.7762850397673653,0.005830532104988073
0.5,1.0819767068693265,0.7486061034648493,0.750006556984933,0.015861280076890884,220,700,0.750434710702625,0.0004281537176920036
1.0,1.3130352854993315,0.7021134634663155,0.7034608660637182,0.018479101493989708,220,700,0.6701544746759329,0.03330639138778524
2.0,2.0746294414550963,0.4872765212529055,0.4883901576165419,0.02219892143247132,220,700,0.48000416243809585,0.00838599517844607
3.5,3.506388999772552,0.3400240049342546,0.3408681607784105,0.02079657686111883,220,700,0.301976918766532,0.03889124201187849
5.0,5.000454019910097,0.21922711681796073,0.2198180259088698,0.018831465899206604,220,700,0.21500763002008533,0.0048103958887844855


==> anc/data/latent_network_compatibility.csv <==
kappa_true,kappa_hat,kappa_rel_error,lambda_hat,n_annulus,avg_degree,isolated_fraction,threshold,H_raw,H_mm,se_mc,M,N
0.8,0.8634107441784327,0.07926343022304078,1.1896050165988918,564,10.06,0.05857142857142857,0.4430357962846165,0.6951615687422654,0.6965388145246565,0.01698946773070005,220,700
1.5,1.6877879207849642,0.12519194718997614,1.7349304916585513,564,9.745714285714286,0.08428571428571428,0.5183337628842566,0.5319763446642178,0.5331920274739802,0.01958831858697072,220,700
2.2,2.26809070632449,0.030950321056586256,2.223047797441723,564,10.137142857142857,0.08428571428571428,0.5870136916638471,0.4333357923165194,0.4343747533554804,0.020895938144072732,220,700
3.5,3.6831213940938112,0.052320398312517495,3.5364813088519127,564,10.262857142857143,0.08,0.67231521010385,0.28352687256040465,0.2843807686643008,0.020108865091130388,220,700


==> anc/data/reproduction_summary.json <==
{
  "summary": {
    "euclidean_rmse": 0.016405588594944218,
    "euclidean_max_abs_error": 0.027622645841220317,
    "hyperbolic_rmse": 0.020867096135326897,
    "hyperbolic_max_abs_error": 0.03889124201187849,
    "latent_network_median_kappa_rel_error": 0.06579191426777914,
    "latent_network_max_kappa_rel_error": 0.12519194718997614,
    "anisotropy_kappa_error_spearman": 1.0,
    "curvature_target": "dimensionless chi = kappa^2 rho^2 unless an external length unit is supplied",
    "source_scope": "comparison labels, controlled synthetic distributions, and observed synthetic latent coordinates",
    "graph_only_curvature_claim": false
  },
  "checks": {
    "monotone_transform_labels_identical": true,
    "tau_gauge_invariant": true,
    "s_gauge_invariant": true,
    "chi_gauge_invariant": true,
    "lambda_gauge_invariant": true,
    "amplification_strictly_increasing": true,
    "ceiling_at_lambda_zero": true,
    "master_curve_nonincreasing": true,
    "hyperbolic_finite_d_rmse_below_0.04": true,
    "network_coordinates_track_curvature": true,
    "anisotropy_degrades_calibration": true
  },
  "software": {
    "python": "3.12.13",
    "numpy": "2.1.3",
    "scipy": "1.14.1",
    "pandas": "3.0.2",
    "matplotlib": "3.9.2"
  }
}

==> anc/preview.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "cell-00-7bcf241846",
   "metadata": {},
   "source": [
    "# Farthest-cell triplet entropy: high-dimensional shell limits and hyperbolic curvature amplification\n",
    "\n",
    "This notebook provides a compact, CPU-reproducible implementation of the methods and experiments reported in the manuscript:\n",
    "\n",
    "1. exact comparison and similarity-gauge invariants;\n",
    "2. the comparison-only farthest-cell triplet-entropy estimator;\n",
    "3. the Euclidean shell master curve;\n",
    "4. the hyperbolic amplification factor $A(t)=t\\coth t$;\n",
    "5. dimensionless curvature calibration;\n",
    "6. an assumption-violation stress test.\n",
    "\n",
    "The entropy itself uses only farthest-of-three comparisons and empirical frequencies. Coordinates enter the simulations and optional shell calibration, not the definition of the statistic. The network experiment uses observed synthetic latent coordinates and therefore evaluates compatibility with a controlled latent-space model; it does not address identification from adjacency alone.\n",
    "\n",
    "All random seeds, budgets, reported tables, and manuscript figures are generated below. Runtime is designed for an ordinary CPU; increasing `M`, `N`, and `XI_TRIPLES` reduces Monte Carlo error."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cell-01-2964416011",
   "metadata": {},
   "outputs": [],
   "source": [
    "from pathlib import Path\n",
    "import json, math, sys, time\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.optimize import brentq\n",
    "from scipy.special import expit, ndtr\n",
    "from scipy.stats import spearmanr\n",
    "from scipy.special import roots_hermite\n",
    "\n",
    "CWD = Path.cwd().resolve()\n",
    "if (CWD / \"main.tex\").is_file():\n",
    "    PROJECT_ROOT = CWD\n",
    "elif CWD.name == \"anc\" and (CWD.parent / \"main.tex\").is_file():\n",
    "    PROJECT_ROOT = CWD.parent\n",
    "else:\n",
    "    PROJECT_ROOT = CWD\n",
    "OUT = PROJECT_ROOT / \"paper_outputs\"\n",
    "OUT.mkdir(exist_ok=True)\n",
    "\n",
    "SEED = 20260710\n",
    "LOG3 = math.log(3.0)\n",
    "RNG = np.random.default_rng(SEED)\n",
    "\n",
    "# Computational budgets selected for CPU reproducibility.\n",
    "M = 220                 # prototype triples per condition\n",
    "N = 700                 # witnesses per prototype triple\n",
    "XI_TRIPLES = 18_000     # radial triples for the limiting curve\n",
    "QUAD_N = 35             # Gauss-Hermite nodes\n",
    "\n",
    "plt.rcParams.update({\n",
    "    \"figure.dpi\": 125,\n",
    "    \"savefig.dpi\": 220,\n",
    "    \"font.size\": 10,\n",
    "    \"axes.spines.top\": False,\n",
    "    \"axes.spines.right\": False,\n",
    "})\n",
    "\n",
    "print({\"seed\": SEED, \"M\": M, \"N\": N, \"xi_triples\": XI_TRIPLES, \"quad_n\": QUAD_N})"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cell-02-666e42e385",
   "metadata": {},
   "source": [
    "## 1. Exact comparison and gauge invariants\n",
    "\n",
    "A common strictly increasing transform of all dissimilarities preserves every farthest label. Under a global length change $d'=c d$, the shell and curvature parameters transform as $\\rho'=c\\rho$, $\\epsilon'=c\\epsilon$, and $\\kappa'=\\kappa/c$. Therefore\n",
    "\n",
    "$$\\tau=\\epsilon/\\rho,\\qquad s=\\kappa\\rho,\\qquad \\chi=s^2,\\qquad \\lambda_{d,K}=\\sqrt d\\,\\tau s\\coth s$$\n",
    "\n",
    "are invariant. The following cell verifies these exact implementation identities for several monotone transforms and coordinate gauges. It does not constitute empirical evidence for the mathematical propositions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cell-03-40fd62ef1c",
   "metadata": {},
   "outputs": [],
   "source": [
    "rng_struct = np.random.default_rng(SEED + 100)\n",
    "queries = rng_struct.normal(size=(250, 9))\n",
    "prototypes = rng_struct.normal(size=(3, 9))\n",
    "dist = np.linalg.norm(queries[:, None, :] - prototypes[None, :, :], axis=2)\n",
    "labels = np.argmax(dist, axis=1)\n",
    "transform_checks = {\n",
    "    \"square\": np.array_equal(labels, np.argmax(dist**2, axis=1)),\n",
    "    \"log1p\": np.array_equal(labels, np.argmax(np.log1p(dist), axis=1)),\n",
    "    \"sqrt\": np.array_equal(labels, np.argmax(np.sqrt(dist), axis=1)),\n",
    "}\n",
    "\n",
    "def amplification(t):\n",
    "    t = np.asarray(t, dtype=float)\n",
    "    out = np.ones_like(t)\n",
    "    nz = np.abs(t) > 1e-8\n",
    "    out[nz] = t[nz] / np.tanh(t[nz])\n",
    "    out[~nz] = 1.0 + t[~nz]**2/3.0\n",
    "    return out\n",
    "\n",
    "d_struct, rho0, eps0, kappa0 = 48, 1.7, 0.21, 1.3\n",
    "gauge_rows = []\n",
    "for c in [0.25, 0.5, 1.0, 2.0, 5.0]:\n",
    "    rho, eps, kappa = c*rho0, c*eps0, kappa0/c\n",
    "    tau, s = eps/rho, kappa*rho\n",
    "    gauge_rows.append({\n",
    "        \"scale_c\": c, \"tau\": tau, \"s\": s, \"chi\": s**2,\n",
    "        \"lambda_hyper\": np.sqrt(d_struct)*tau*float(amplification([s])[0]),\n",
    "    })\n",
    "gauge_df = pd.DataFrame(gauge_rows)\n",
    "gauge_df.to_csv(OUT / \"dimensionless_gauge_checks.csv\", index=False)\n",
    "\n",
    "t_check = np.linspace(1e-5, 12.0, 5000)\n",
    "A_derivative = (np.sinh(t_check)*np.cosh(t_check)-t_check)/np.sinh(t_check)**2\n",
    "structural_checks = {\n",
    "    \"monotone_transform_labels_identical\": bool(all(transform_checks.values())),\n",
    "    \"tau_gauge_invariant\": bool(np.ptp(gauge_df.tau.to_numpy()) < 1e-12),\n",
    "    \"s_gauge_invariant\": bool(np.ptp(gauge_df.s.to_numpy()) < 1e-12),\n",
    "    \"chi_gauge_invariant\": bool(np.ptp(gauge_df.chi.to_numpy()) < 1e-12),\n",
    "    \"lambda_gauge_invariant\": bool(np.ptp(gauge_df.lambda_hyper.to_numpy()) < 1e-12),\n",
    "    \"amplification_strictly_increasing\": bool(np.all(A_derivative > 0)),\n",
    "}\n",
    "print(json.dumps(structural_checks, indent=2))\n",
    "print(gauge_df.to_string(index=False, float_format=lambda x: f\"{x:.8f}\"))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cell-04-ed2187ee8d",
   "metadata": {},
   "source": [
    "## 2. Common limiting ranking model and master curve\n",
    "\n",
    "At the level of the limiting ranking experiment, the construction extends directly to any fixed number $m>3$ of prototypes and to independent radial and angular fluctuations after replacing the Gaussian terms $Z_i$ by the appropriate limiting angular variables; dependence among angular scores or radial--angular dependence requires a multivariate, model-specific theory.\n",
    "\n",
    "For standardized prototype-radius fluctuations $\\xi=(\\xi_1,\\xi_2,\\xi_3)$, the high-dimensional farthest-label ordering is governed by\n",
    "\n",
    "$$Y_i(\\lambda)=\\lambda\\xi_i-Z_i,\\qquad Z_i\\stackrel{\\mathrm{iid}}{\\sim}N(0,1).$$\n",
    "\n",
    "Conditionally on $\\xi$, the winning-label probability has the one-dimensional representation\n",
    "\n",
    "$$q_i^\\lambda(\\xi)=\\int \\phi(z)\\prod_{j\\ne i}\\left[1-\\Phi\\{z+\\lambda(\\xi_j-\\xi_i)\\}\\right]dz.$$\n",
    "\n",
    "The expected entropy of these probabilities is the master curve $H_\\infty(\\lambda;\\Xi)$. The next cell evaluates the integral by Gauss-Hermite quadrature. No simulation of the Gaussian angular noise is needed."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cell-05-235dd6590d",
   "metadata": {},
   "outputs": [],
   "source": [
    "def entropy_rows(q):\n",
    "    q = np.asarray(q, dtype=float)\n",
    "    q = np.clip(q, 1e-15, 1.0)\n",
    "    q = q / q.sum(axis=-1, keepdims=True)\n",
    "    return -(q * np.log(q)).sum(axis=-1)\n",
    "\n",
    "\n",
    "def make_xi_bank(n, rng, values=None):\n",
    "    if values is None:\n",
    "        return rng.normal(size=(n, 3))\n",
    "    values = np.asarray(values, dtype=float)\n",
    "    return rng.choice(values, size=(n, 3), replace=True)\n",
    "\n",
    "\n",
    "def hinf_one(lam, xi_bank, quad_n=QUAD_N, batch=2500):\n",
    "    x, w = roots_hermite(quad_n)\n",
    "    z = np.sqrt(2.0) * x\n",
    "    weights = w / np.sqrt(np.pi)\n",
    "    out = []\n",
    "    for start in range(0, len(xi_bank), batch):\n",
    "        xi = xi_bank[start:start + batch]\n",
    "        q = np.empty((len(xi), 3), dtype=float)\n",
    "        for i in range(3):\n",
    "            others = [j for j in range(3) if j != i]\n",
    "            threshold = lam * (xi[:, others] - xi[:, [i]])\n",
    "            # 1-Phi(a) = Phi(-a), evaluated stably by ndtr.\n",
    "            tail = ndtr(-(z[None, :, None] + threshold[:, None, :]))\n",
    "            q[:, i] = (tail.prod(axis=2) * weights[None, :]).sum(axis=1)\n",
    "        q /= q.sum(axis=1, keepdims=True)\n",
    "        out.append(entropy_rows(q))\n",
    "    h = np.concatenate(out)\n",
    "    return float(h.mean()), float(h.std(ddof=1) / np.sqrt(len(h)))\n",
    "\n",
    "\n",
    "def hinf_curve(lambdas, xi_bank):\n",
    "    rows = []\n",
    "    for lam in np.asarray(lambdas, dtype=float):\n",
    "        H, se = hinf_one(float(lam), xi_bank)\n",
    "        rows.append({\"lambda\": lam, \"Hinf\": H, \"se_Hinf\": se})\n",
    "    df = pd.DataFrame(rows)\n",
    "    # Numerical quadrature/outer Monte Carlo can create tiny upward steps.\n",
    "    df[\"Hinf_mono\"] = np.minimum.accumulate(df[\"Hinf\"].to_numpy())\n",
    "    return df\n",
    "\n",
    "\n",
    "def interpolate_H(curve, lam):\n",
    "    return np.interp(lam, curve[\"lambda\"], curve[\"Hinf_mono\"])\n",
    "\n",
    "\n",
    "def invert_H(curve, H):\n",
    "    lam = curve[\"lambda\"].to_numpy(float)\n",
    "    h = curve[\"Hinf_mono\"].to_numpy(float)\n",
    "    return float(np.interp(np.clip(H, h.min(), h.max()), h[::-1], lam[::-1]))\n",
    "\n",
    "\n",
    "lambda_grid = np.unique(np.r_[np.linspace(0, 4, 33), np.linspace(4.25, 14, 24)])\n",
    "xi_gaussian = make_xi_bank(XI_TRIPLES, np.random.default_rng(SEED + 1))\n",
    "t0 = time.time()\n",
    "curve_gaussian = hinf_curve(lambda_grid, xi_gaussian)\n",
    "curve_gaussian.to_csv(OUT / \"gaussian_master_curve.csv\", index=False)\n",
    "print(curve_gaussian.iloc[[0, 4, 8, 16, 24, -1]].to_string(index=False))\n",
    "print(f\"master-curve runtime: {time.time()-t0:.1f}s; monotonicity violations before projection: \"\n",
    "      f\"{int((np.diff(curve_gaussian.Hinf)>0).sum())}\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cell-06-2f0a94fc1c",
   "metadata": {},
   "source": [
    "## 3. Comparison-only finite-sample estimator\n",
    "\n",
    "For each of $M$ prototype triples, $N$ independent witnesses estimate the three farthest-cell masses from integer farthest labels. Once those labels are supplied, the estimator does not use coordinates or distance magnitudes. The notebook reports the raw plug-in entropy and an adaptive Miller correction\n",
    "\n",
    "$$\\widehat h_{\\rm MM}=\\widehat h_{\\rm plug-in}+\\frac{\\widehat s-1}{2N},$$\n",
    "\n",
    "where $\\widehat s$ is the number of observed nonempty labels. This is a leading-order correction, not an exact finite-sample identity. The displayed standard error is the Monte Carlo standard error across prototype triples; it is not a confidence interval for an unknown population learned from a finite observational dataset."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cell-07-414a7f47be",
   "metadata": {},
   "outputs": [],
   "source": [
    "def unit_vectors(n, d, rng):\n",
    "    x = rng.normal(size=(n, d)).astype(np.float32)\n",
    "    x /= np.linalg.norm(x, axis=1, keepdims=True)\n",
    "    return x\n",
    "\n",
    "\n",
    "def shell_dataset(n, d, rho, epsilon, rng):\n",
    "    raw = rho + epsilon * rng.normal(size=n)\n",
    "    clamp_rate = float(np.mean(raw <= 1e-3))\n",
    "    R = np.maximum(raw, 1e-3).astype(np.float32)\n",
    "    U = unit_vectors(n, d, rng)\n",
    "    return R, U, clamp_rate\n",
    "\n",
    "\n",
    "def triplet_entropy(R, U, *, kappa=None, M=M, N=N, seed=0, batch=10):\n",
    "    rng = np.random.default_rng(seed)\n",
    "    n, d = U.shape\n",
    "    per_raw, per_mm = [], []\n",
    "    for start in range(0, M, batch):\n",
    "        b = min(batch, M - start)\n",
    "        pidx = rng.integers(0, n, size=(b, 3))\n",
    "        widx = rng.integers(0, n, size=(b, N))\n",
    "        rv, uv = R[pidx], U[pidx]\n",
    "        rw, uw = R[widx], U[widx]\n",
    "        cos = np.einsum(\"bnd,bkd->bnk\", uw, uv, optimize=True)\n",
    "        if kappa is None:\n",
    "            score = rv[:, None, :] ** 2 - 2.0 * rw[:, :, None] * rv[:, None, :] * cos\n",
    "        else:\n",
    "            a = kappa * rw[:, :, None]\n",
    "            bproto = kappa * rv[:, None, :]\n",
    "            score = np.cosh(a) * np.cosh(bproto) - np.sinh(a) * np.sinh(bproto) * cos\n",
    "        labels = np.argmax(score, axis=2)\n",
    "        counts = np.stack([(labels == i).sum(axis=1) for i in range(3)], axis=1)\n",
    "        q = counts / float(N)\n",
    "        h = entropy_rows(q)\n",
    "        support = (counts > 0).sum(axis=1)\n",
    "        hmm = np.minimum(h + (support - 1) / (2.0 * N), LOG3)\n",
    "        per_raw.append(h)\n",
    "        per_mm.append(hmm)\n",
    "    raw = np.concatenate(per_raw)\n",
    "    mm = np.concatenate(per_mm)\n",
    "    return {\n",
    "        \"H_raw\": float(raw.mean()),\n",
    "        \"H_mm\": float(mm.mean()),\n",
    "        \"se_mc\": float(mm.std(ddof=1) / np.sqrt(M)),\n",
    "        \"M\": M,\n",
    "        \"N\": N,\n",
    "    }\n",
    "\n",
    "\n",
    "def A_of_t(t):\n",
    "    t = np.asarray(t, dtype=float)\n",
    "    out = np.empty_like(t)\n",
    "    small = np.abs(t) < 1e-5\n",
    "    out[small] = 1 + t[small]**2/3 - t[small]**4/45\n",
    "    out[~small] = t[~small] / np.tanh(t[~small])\n",
    "    return out.item() if out.ndim == 0 else out\n",
    "\n",
    "\n",
    "def invert_kappa(lambda_hat, lambda_flat, rho, upper=50.0):\n",
    "    if lambda_hat <= lambda_flat * (1 + 1e-10):\n",
    "        return 0.0\n",
    "    f = lambda k: lambda_flat * A_of_t(k * rho) - lambda_hat\n",
    "    while f(upper) < 0:\n",
    "        upper *= 2\n",
    "    return float(brentq(f, 1e-10, upper))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cell-08-2299656ee4",
   "metadata": {},
   "source": [
    "## 4. Euclidean finite-dimensional validation\n",
    "\n",
    "The theorem assumes a relatively thin shell $\\delta_d=\\epsilon_d/\\rho_d\\to0$ and defines $\\lambda_d=\\sqrt d\\,\\delta_d$. The large-shell regime consists of sequences for which $\\lambda_d\\to\\infty$ while $\\delta_d\\to0$. Here we evaluate finite $\\lambda$ at three dimensions against the Gaussian master curve."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cell-09-c79fcf5516",
   "metadata": {},
   "outputs": [],
   "source": [
    "dims = [32, 96, 256]\n",
    "lambdas_eval = [0.0, 0.5, 1.0, 2.0, 3.0]\n",
    "rows = []\n",
    "for d in dims:\n",
    "    for j, lam in enumerate(lambdas_eval):\n",
    "        rho = 1.0\n",
    "        eps = lam * rho / np.sqrt(d)\n",
    "        R, U, clamp = shell_dataset(4500, d, rho, eps, np.random.default_rng(SEED + 100*d + j))\n",
    "        est = triplet_entropy(R, U, seed=SEED + 200*d + j)\n",
    "        pred = float(interpolate_H(curve_gaussian, lam))\n",
    "        rows.append({\"d\": d, \"lambda\": lam, **est, \"Hinf\": pred,\n",
    "                     \"abs_error\": abs(est[\"H_mm\"] - pred), \"clamp_rate\": clamp})\n",
    "\n",
    "euclidean_df = pd.DataFrame(rows)\n",
    "euclidean_df.to_csv(OUT / \"euclidean_finite_d.csv\", index=False)\n",
    "print(euclidean_df.to_string(index=False, float_format=lambda x: f\"{x:.4f}\"))\n",
    "print({\n",
    "    \"rmse\": float(np.sqrt(np.mean((euclidean_df.H_mm-euclidean_df.Hinf)**2))),\n",
    "    \"max_abs_error\": float(euclidean_df.abs_error.max()),\n",
    "    \"max_clamp_rate\": float(euclidean_df.clamp_rate.max()),\n",
    "})\n",
    "\n",
    "fig, ax = plt.subplots(1, 2, figsize=(9.2, 3.55))\n",
    "ax[0].plot(curve_gaussian[\"lambda\"], curve_gaussian[\"Hinf_mono\"], color=\"black\", lw=2, label=r\"$H_\\infty(\\lambda)$\")\n",
    "for d, g in euclidean_df.groupby(\"d\"):\n",
    "    ax[0].errorbar(g[\"lambda\"], g[\"H_mm\"], yerr=1.96*g[\"se_mc\"], marker=\"o\", capsize=2, ls=\"--\", label=f\"d={d}\")\n",
    "ax[0].axhline(LOG3, color=\"0.7\", lw=1, ls=\":\")\n",
    "ax[0].set(xlabel=r\"shell parameter $\\lambda$\", ylabel=\"triplet entropy\", title=\"Euclidean shell collapse\")\n",
    "ax[0].legend(frameon=False, fontsize=8)\n",
    "for d, g in euclidean_df.groupby(\"d\"):\n",
    "    ax[1].plot(g[\"lambda\"], g[\"H_mm\"]-g[\"Hinf\"], marker=\"o\", label=f\"d={d}\")\n",
    "ax[1].axhline(0, color=\"black\", lw=1)\n",
    "ax[1].set(xlabel=r\"shell parameter $\\lambda$\", ylabel=r\"$\\widehat H-H_\\infty$\", title=\"Finite-dimensional residual\")\n",
    "ax[1].legend(frameon=False, fontsize=8)\n",
    "fig.tight_layout()\n",
    "fig.savefig(OUT / \"fig1_euclidean_master_curve.png\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cell-10-433d901cea",
   "metadata": {},
   "source": [
    "## 5. Hyperbolic amplification\n",
    "\n",
    "For curvature $K=-\\kappa^2$ and shell center $\\rho$, the hyperbolic theorem replaces $\\lambda_d$ by\n",
    "\n",
    "$$\\lambda_{d,K}=\\lambda_d A(\\kappa\\rho),\\qquad A(t)=t\\coth t.$$\n",
    "\n",
    "The proof requires the hyperbolic shell to remain thin on the curvature scale: $\\kappa\\epsilon_d\\coth(\\kappa\\rho_d)\\to0$. The random query radius is retained in the expansion and converges to the shell center under this condition. The experiment below changes $\\kappa$ while fixing the coordinate shell, then compares the exact hyperbolic farthest rule with the predicted effective parameter."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cell-11-220009d84a",
   "metadata": {},
   "outputs": [],
   "source": [
    "d_h = 128\n",
    "rho_h = 1.0\n",
    "lambda_flat = 1.0\n",
    "eps_h = lambda_flat * rho_h / np.sqrt(d_h)\n",
    "R_h, U_h, clamp_h = shell_dataset(5500, d_h, rho_h, eps_h, np.random.default_rng(SEED + 4000))\n",
    "kappas = [0.05, 0.2, 0.5, 1.0, 2.0, 3.5, 5.0]\n",
    "rows = []\n",
    "for j, kappa in enumerate(kappas):\n",
    "    est = triplet_entropy(R_h, U_h, kappa=kappa, seed=SEED + 4100 + j)\n",
    "    lam_eff = lambda_flat * A_of_t(kappa * rho_h)\n",
    "    pred = float(interpolate_H(curve_gaussian, lam_eff))\n",
    "    rows.append({\"kappa\": kappa, \"lambda_eff\": lam_eff, **est, \"Hinf\": pred,\n",
    "                 \"abs_error\": abs(est[\"H_mm\"] - pred)})\n",
    "\n",
    "hyperbolic_df = pd.DataFrame(rows)\n",
    "hyperbolic_df.to_csv(OUT / \"hyperbolic_amplification.csv\", index=False)\n",
    "print(hyperbolic_df.to_string(index=False, float_format=lambda x: f\"{x:.4f}\"))\n",
    "print({\n",
    "    \"rmse\": float(np.sqrt(np.mean((hyperbolic_df.H_mm-hyperbolic_df.Hinf)**2))),\n",
    "    \"max_abs_error\": float(hyperbolic_df.abs_error.max()),\n",
    "    \"spearman_lambda_eff_vs_H\": float(spearmanr(hyperbolic_df.lambda_eff, hyperbolic_df.H_mm).statistic),\n",
    "})\n",
    "\n",
    "fig, ax = plt.subplots(1, 2, figsize=(9.2, 3.55))\n",
    "ax[0].plot(curve_gaussian[\"lambda\"], curve_gaussian[\"Hinf_mono\"], color=\"black\", lw=2, label=\"master curve\")\n",
    "ax[0].errorbar(hyperbolic_df[\"lambda_eff\"], hyperbolic_df[\"H_mm\"],\n",
    "               yerr=1.96*hyperbolic_df[\"se_mc\"], fmt=\"o\", capsize=2, color=\"#1f77b4\", label=\"exact hyperbolic rule\")\n",
    "for _, r in hyperbolic_df.iloc[[0, 2, 4, 6]].iterrows():\n",
    "    ax[0].annotate(f\"κ={r.kappa:g}\", (r.lambda_eff, r.H_mm), xytext=(4, 4), textcoords=\"offset points\", fontsize=7)\n",
    "ax[0].set(xlabel=r\"effective parameter $\\lambda_{d,K}$\", ylabel=\"triplet entropy\", title=\"Curvature-amplified collapse\")\n",
    "ax[0].legend(frameon=False, fontsize=8)\n",
    "t = np.linspace(0, 6, 250)\n",
    "ax[1].plot(t, A_of_t(t), color=\"#d62728\", lw=2, label=r\"$t\\coth t$\")\n",
    "ax[1].plot(t, 1+t*t/3, ls=\"--\", color=\"0.35\", label=r\"$1+t^2/3$\")\n",
    "ax[1].plot(t, t, ls=\":\", color=\"0.15\", label=r\"deep regime $t$\")\n",
    "ax[1].set(xlabel=r\"dimensionless curvature radius $t=\\kappa\\rho$\", ylabel=\"amplification\", title=\"Flat and deep regimes\", ylim=(0.8, 6.3))\n",
    "ax[1].legend(frameon=False, fontsize=8)\n",
    "fig.tight_layout()\n",
    "fig.savefig(OUT / \"fig2_hyperbolic_amplification.png\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cell-12-ef29a6b884",
   "metadata": {},
   "source": [
    "## 6. Controlled latent-network compatibility and assumption stress\n",
    "\n",
    "This final experiment mirrors the useful part of the network notebook without overstating it. A synthetic hyperbolic graph is generated from known latent polar coordinates. Triplet entropy is evaluated on an annulus of those **observed latent coordinates**, calibrated with its empirical standardized radial law, and inverted for $\\kappa$. The adjacency matrix is used only to verify that the latent cloud produces a nontrivial sparse network. Consequently, this is not graph-only inference.\n",
    "\n",
    "We then distort the angular law while retaining the isotropic calibration. Increasing error demonstrates the method's model dependence and motivates reporting isotropy diagnostics before inversion."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cell-13-ed03023b2a",
   "metadata": {},
   "outputs": [],
   "source": [
    "def latent_cloud(n_shell=520, n_bg=180, d=48, rho=1.0, eps=0.15, seed=0):\n",
    "    rng = np.random.default_rng(seed)\n",
    "    rs = np.maximum(rho + eps*rng.normal(size=n_shell), 1e-3)\n",
    "    rb = rng.uniform(0.25, 2.0, size=n_bg)\n",
    "    R = np.r_[rs, rb].astype(np.float32)\n",
    "    U = unit_vectors(len(R), d, rng)\n",
    "    keep = np.abs(R-rho) <= 2*eps\n",
    "    return R, U, keep\n",
    "\n",
    "\n",
    "def sparse_hyperbolic_graph(R, U, kappa, target_degree=10, temperature=0.22, seed=0):\n",
    "    rng = np.random.default_rng(seed)\n",
    "    cos = np.clip(U @ U.T, -1, 1)\n",
    "    a = kappa * R\n",
    "    c = np.cosh(a[:, None])*np.cosh(a[None, :]) - np.sinh(a[:, None])*np.sinh(a[None, :])*cos\n",
    "    D = np.arccosh(np.maximum(c, 1.0))/kappa\n",
    "    mask = ~np.eye(len(R), dtype=bool)\n",
    "    # Wide bracket guarantees that the target expected degree is attainable.\n",
    "    lo = float(D[mask].min() - 20*temperature)\n",
    "    hi = float(D[mask].max() + 20*temperature)\n",
    "    for _ in range(45):\n",
    "        mid = (lo+hi)/2\n",
    "        expected = expit((mid-D[mask])/temperature).sum()/len(R)\n",
    "        if expected < target_degree:\n",
    "            lo = mid\n",
    "        else:\n",
    "            hi = mid\n",
    "    threshold = (lo+hi)/2\n",
    "    P = expit((threshold-D)/temperature)\n",
    "    upper = np.triu(rng.random(P.shape) < P, 1)\n",
    "    A = upper | upper.T\n",
    "    deg = A.sum(axis=1)\n",
    "    return {\"avg_degree\": float(deg.mean()), \"isolated_fraction\": float(np.mean(deg==0)), \"threshold\": threshold}\n",
    "\n",
    "\n",
    "R_net, U_net, annulus = latent_cloud(seed=SEED + 5000)\n",
    "R_a, U_a = R_net[annulus], U_net[annulus]\n",
    "rho_a, eps_a = float(R_a.mean()), float(R_a.std(ddof=1))\n",
    "xi_a = (R_a-rho_a)/eps_a\n",
    "lambda_flat_a = np.sqrt(U_a.shape[1])*eps_a/rho_a\n",
    "xi_emp = make_xi_bank(XI_TRIPLES, np.random.default_rng(SEED + 5001), values=xi_a)\n",
    "emp_grid = np.unique(np.r_[np.linspace(0, 5, 36), np.linspace(5.5, 18, 24)])\n",
    "curve_emp = hinf_curve(emp_grid, xi_emp)\n",
    "curve_emp.to_csv(OUT / \"empirical_radial_master_curve.csv\", index=False)\n",
    "\n",
    "kappas_net = [0.8, 1.5, 2.2, 3.5]\n",
    "network_rows = []\n",
    "for j, kappa in enumerate(kappas_net):\n",
    "    graph = sparse_hyperbolic_graph(R_net, U_net, kappa, seed=SEED + 5100 + j)\n",
    "    est = triplet_entropy(R_a, U_a, kappa=kappa, seed=SEED + 5200 + j)\n",
    "    lam_hat = invert_H(curve_emp, est[\"H_mm\"])\n",
    "    k_hat = invert_kappa(lam_hat, lambda_flat_a, rho_a)\n",
    "    network_rows.append({\"kappa_true\": kappa, \"kappa_hat\": k_hat,\n",
    "                         \"kappa_rel_error\": abs(k_hat-kappa)/kappa,\n",
    "                         \"lambda_hat\": lam_hat, \"n_annulus\": len(R_a), **graph, **est})\n",
    "\n",
    "network_df = pd.DataFrame(network_rows)\n",
    "network_df.to_csv(OUT / \"latent_network_compatibility.csv\", index=False)\n",
    "print(\"Controlled latent-network compatibility\")\n",
    "print(network_df.to_string(index=False, float_format=lambda x: f\"{x:.4f}\"))\n",
    "\n",
    "# Continuous angular-anisotropy stress at one curvature.\n",
    "kappa_stress = 2.2\n",
    "severity = [0.0, 0.2, 0.4, 0.6, 0.8, 1.0]\n",
    "stress_rows = []\n",
    "for j, s in enumerate(severity):\n",
    "    U_s = U_a.copy().astype(float)\n",
    "    U_s[:, :8] *= (1 + 5*s)\n",
    "    U_s /= np.linalg.norm(U_s, axis=1, keepdims=True)\n",
    "    est = triplet_entropy(R_a, U_s.astype(np.float32), kappa=kappa_stress, seed=SEED + 5300 + j)\n",
    "    lam_hat = invert_H(curve_emp, est[\"H_mm\"])\n",
    "    k_hat = invert_kappa(lam_hat, lambda_flat_a, rho_a)\n",
    "    eig = np.linalg.eigvalsh((U_s.T @ U_s)/len(U_s))\n",
    "    stress_rows.append({\"severity\": s, \"kappa_hat\": k_hat,\n",
    "                        \"kappa_rel_error\": abs(k_hat-kappa_stress)/kappa_stress,\n",
    "                        \"angular_eigenvalue_cv\": float(eig.std()/eig.mean()), **est})\n",
    "\n",
    "stress_df = pd.DataFrame(stress_rows)\n",
    "stress_df.to_csv(OUT / \"anisotropy_stress.csv\", index=False)\n",
    "print(\"\\nAngular-assumption stress\")\n",
    "print(stress_df.to_string(index=False, float_format=lambda x: f\"{x:.4f}\"))\n",
    "\n",
    "fig, ax = plt.subplots(1, 2, figsize=(9.2, 3.55))\n",
    "ax[0].plot(network_df.kappa_true, network_df.kappa_true, color=\"black\", lw=1, label=\"identity\")\n",
    "ax[0].plot(network_df.kappa_true, network_df.kappa_hat, \"o-\", color=\"#2ca02c\", label=\"latent-coordinate estimate\")\n",
    "ax[0].set(xlabel=r\"true $\\kappa$\", ylabel=r\"estimated $\\widehat\\kappa$\", title=\"Controlled latent-network compatibility\")\n",
    "ax[0].legend(frameon=False, fontsize=8)\n",
    "ax[1].plot(stress_df.severity, stress_df.kappa_rel_error, \"o-\", color=\"#9467bd\", label=r\"relative error in $\\kappa$\")\n",
    "ax2 = ax[1].twinx()\n",
    "ax2.plot(stress_df.severity, stress_df.angular_eigenvalue_cv, \"s--\", color=\"#ff7f0e\", label=\"angular covariance CV\")\n",
    "ax[1].set(xlabel=\"anisotropy severity\", ylabel=r\"relative error in $\\kappa$\", title=\"Failure under angular anisotropy\")\n",
    "ax2.set_ylabel(\"angular eigenvalue CV\")\n",
    "lines = ax[1].lines + ax2.lines\n",
    "ax[1].legend(lines, [l.get_label() for l in lines], frameon=False, fontsize=8, loc=\"upper left\")\n",
    "fig.tight_layout()\n",
    "fig.savefig(OUT / \"fig3_calibration_and_stress.png\", bbox_inches=\"tight\")\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cell-14-a200bc8b5b",
   "metadata": {},
   "source": [
    "## 7. Reproducibility and inferential scope\n",
    "\n",
    "The checks below verify numerical invariants and summarize approximation quality; they are not substitutes for statistical hypothesis tests.\n",
    "\n",
    "The exact structural checks cover comparison invariance, similarity-gauge invariance of $\\tau$, $s=\\kappa\\rho$, $\\chi=s^2$, and $\\lambda_{d,K}$, and strict increase of $A(s)=s\\coth s$. The natural ordinal-calibration target is normalized curvature $\\chi=\\kappa^2\\rho^2$; absolute curvature requires an external length unit.\n",
    "\n",
    "The universal entropy ceiling is included as a structural property, while the principal asymptotic content is the Euclidean shell master curve and its hyperbolic curvature amplification. The large-shell result is stated under relative thinness, and the hyperbolic expansion retains the random query-radius coefficient until its asymptotic replacement is justified.\n",
    "\n",
    "Empirical agreement is quantified through RMSE, maximum residuals, and rank association rather than exact pointwise collapse. The entropy-bias adjustment is treated as a leading-order correction, and reported standard errors quantify Monte Carlo variation conditional on the generated distribution.\n",
    "\n",
    "The controlled network experiment uses observed latent coordinates. Graph-only curvature identification and population uncertainty arising from learned embeddings remain outside the scope of this notebook. The anisotropy experiment remains an adverse result, and no anisotropy correction is claimed."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cell-15-19be8742c8",
   "metadata": {},
   "outputs": [],
   "source": [
    "summary = {\n",
    "    \"euclidean_rmse\": float(np.sqrt(np.mean((euclidean_df.H_mm-euclidean_df.Hinf)**2))),\n",
    "    \"euclidean_max_abs_error\": float(euclidean_df.abs_error.max()),\n",
    "    \"hyperbolic_rmse\": float(np.sqrt(np.mean((hyperbolic_df.H_mm-hyperbolic_df.Hinf)**2))),\n",
    "    \"hyperbolic_max_abs_error\": float(hyperbolic_df.abs_error.max()),\n",
    "    \"latent_network_median_kappa_rel_error\": float(network_df.kappa_rel_error.median()),\n",
    "    \"latent_network_max_kappa_rel_error\": float(network_df.kappa_rel_error.max()),\n",
    "    \"anisotropy_kappa_error_spearman\": float(spearmanr(stress_df.severity, stress_df.kappa_rel_error).statistic),\n",
    "    \"curvature_target\": \"dimensionless chi = kappa^2 rho^2 unless an external length unit is supplied\",\n",
    "    \"source_scope\": \"comparison labels, controlled synthetic distributions, and observed synthetic latent coordinates\",\n",
    "    \"graph_only_curvature_claim\": False,\n",
    "}\n",
    "\n",
    "checks = {\n",
    "    **structural_checks,\n",
    "    \"ceiling_at_lambda_zero\": bool(abs(curve_gaussian.iloc[0].Hinf_mono-LOG3) < 0.01),\n",
    "    \"master_curve_nonincreasing\": bool(np.all(np.diff(curve_gaussian.Hinf_mono) <= 1e-12)),\n",
    "    \"hyperbolic_finite_d_rmse_below_0.04\": bool(summary[\"hyperbolic_rmse\"] < 0.04),\n",
    "    \"network_coordinates_track_curvature\": bool(float(spearmanr(network_df.kappa_true, network_df.kappa_hat).statistic) > 0.8),\n",
    "    \"anisotropy_degrades_calibration\": bool(summary[\"anisotropy_kappa_error_spearman\"] > 0.5),\n",
    "}\n",
    "\n",
    "software = {\n",
    "    \"python\": sys.version.split()[0],\n",
    "    \"numpy\": np.__version__,\n",
    "    \"scipy\": __import__(\"scipy\").__version__,\n",
    "    \"pandas\": pd.__version__,\n",
    "    \"matplotlib\": __import__(\"matplotlib\").__version__,\n",
    "}\n",
    "\n",
    "with open(OUT / \"reproduction_summary.json\", \"w\") as f:\n",
    "    json.dump({\"summary\": summary, \"checks\": checks, \"software\": software}, f, indent=2)\n",
    "\n",
    "print(json.dumps({\"summary\": summary, \"checks\": checks, \"software\": software}, indent=2))\n",
    "print(\"\\nGenerated manuscript figures:\")\n",
    "for p in sorted(OUT.glob(\"fig*.png\")):\n",
    "    print(\" -\", p.relative_to(PROJECT_ROOT))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cell-16-25897c0bd1",
   "metadata": {},
   "source": [
    "## 8. arXiv-ready archive\n",
    "\n",
    "This final step packages the manuscript into `Triplet_entropy_arxiv.zip`. The archive keeps only `main.tex` and the three required figures in the compilation tree. The executable notebook, raw tables, numerical checks, and a short README are placed under `anc/`, following arXiv's ancillary-file convention.\n",
    "\n",
    "The notebook can be run from the extracted project root or from `anc/`. Packaging stops with a clear error if the manuscript, notebook, or any required figure is missing.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cell-17-6a2d452d3e",
   "metadata": {},
   "outputs": [],
   "source": [
    "from zipfile import ZIP_DEFLATED, ZipFile\n",
    "\n",
    "tex_source = PROJECT_ROOT / \"main.tex\"\n",
    "if not tex_source.is_file():\n",
    "    raise FileNotFoundError(f\"Could not locate manuscript: {tex_source}\")\n",
    "\n",
    "notebook_candidates = [PROJECT_ROOT / \"preview.ipynb\", PROJECT_ROOT / \"anc\" / \"preview.ipynb\"]\n",
    "notebook_source = next((p for p in notebook_candidates if p.is_file()), None)\n",
    "if notebook_source is None:\n",
    "    raise FileNotFoundError(\"Could not locate preview.ipynb in the project root or anc/\")\n",
    "\n",
    "required_figures = [\n",
    "    \"fig1_euclidean_master_curve.png\",\n",
    "    \"fig2_hyperbolic_amplification.png\",\n",
    "    \"fig3_calibration_and_stress.png\",\n",
    "]\n",
    "missing_figures = [name for name in required_figures if not (OUT / name).is_file()]\n",
    "if missing_figures:\n",
    "    raise FileNotFoundError(f\"Missing generated manuscript figures: {missing_figures}\")\n",
    "\n",
    "zip_path = PROJECT_ROOT / \"Triplet_entropy_arxiv.zip\"\n",
    "figure_files = [OUT / name for name in required_figures]\n",
    "data_files = sorted([*OUT.glob(\"*.csv\"), *OUT.glob(\"*.json\")])\n",
    "anc_readme = \"\"\"Reproduction files for Farthest-cell triplet entropy\n",
    "\n",
    "Run preview.ipynb with Python 3 from the extracted project root or from anc/.\n",
    "Install the packages listed in requirements.txt first.\n",
    "The notebook uses fixed seeds, regenerates the tables and figures, and performs\n",
    "the invariant and consistency checks summarized in data/reproduction_summary.json.\n",
    "\"\"\"\n",
    "requirements = \"\"\"numpy>=1.26\n",
    "scipy>=1.11\n",
    "pandas>=2.0\n",
    "matplotlib>=3.8\n",
    "jupyterlab>=4.0\n",
    "\"\"\"\n",
    "with ZipFile(zip_path, \"w\", compression=ZIP_DEFLATED, compresslevel=9) as archive:\n",
    "    archive.write(tex_source, arcname=\"main.tex\")\n",
    "    for figure in figure_files:\n",
    "        archive.write(figure, arcname=f\"paper_outputs/{figure.name}\")\n",
    "    archive.write(notebook_source, arcname=\"anc/preview.ipynb\")\n",
    "    archive.writestr(\"anc/README.txt\", anc_readme)\n",
    "    archive.writestr(\"anc/requirements.txt\", requirements)\n",
    "    for data_file in data_files:\n",
    "        archive.write(data_file, arcname=f\"anc/data/{data_file.name}\")\n",
    "\n",
    "with ZipFile(zip_path) as archive:\n",
    "    bad_member = archive.testzip()\n",
    "    archive_members = archive.namelist()\n",
    "if bad_member is not None:\n",
    "    raise RuntimeError(f\"ZIP integrity check failed at {bad_member}\")\n",
    "\n",
    "expected_members = {\n",
    "    \"main.tex\",\n",
    "    *(f\"paper_outputs/{p.name}\" for p in figure_files),\n",
    "    \"anc/preview.ipynb\",\n",
    "    \"anc/README.txt\",\n",
    "    \"anc/requirements.txt\",\n",
    "    *(f\"anc/data/{p.name}\" for p in data_files),\n",
    "}\n",
    "if set(archive_members) != expected_members:\n",
    "    raise RuntimeError(\"ZIP manifest does not match the files selected for packaging\")\n",
    "\n",
    "print(f\"arXiv archive: {zip_path.name}\")\n",
    "print(f\"Source manuscript: {tex_source.name}\")\n",
    "print(f\"Archive size: {zip_path.stat().st_size:,} bytes\")\n",
    "print(\"Archive contents:\")\n",
    "for name in archive_members:\n",
    "    print(\" -\", name)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.13"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/requirements.txt <==
numpy>=1.26
scipy>=1.11
pandas>=2.0
matplotlib>=3.8
jupyterlab>=4.0

